Progress on the QCD deconfinement critical point for $N_\text{f}=2$ staggered fermions

The global center symmetry of quenched QCD at zero baryonic chemical potential is broken spontaneously at a critical temperature $T_c$ leading to a first-order phase transition. Including heavy dynamical quarks breaks the center symmetry explicitly and weakens the first-order phase transition for decreasing quark masses until it turns into a smooth crossover at a $Z(2)$-critical point. We investigate the $Z(2)$-critical quark mass value towards the continuum limit for $N_\text{f}=2$ flavors using lattice QCD in the staggered formulation. As part of a continued study, we present results from Monte-Carlo simulations on $N_\tau=8,10$ lattices. Several aspect ratios and quark mass values were simulated in order to obtain the critical mass from a fit of the Polyakov loop to a kurtosis finite size scaling formula. Moreover, the possibility to develop a Ginzburg-Landau effective theory around the $Z(2)$-critical point is explored.

==> anc/betaPcs_nt8_ns56.dat <==
mass		Ns		betaPc			errorBetaPc
0.35		56		5.9218			0.001000000000000334
0.55		56		5.9821			0.000300000000000189
0.95		56		6.0305			0.000300000000000189
1.15		56		6.0411			0.00020000000000042206
0.75		56		6.0132			0.000300000000000189


==> anc/etaPcs_nt8_ns56.dat <==
mass			 betaPc			  etaPc			   errorEtaPc
3.499999999999999778e-01 5.921800000000000175e+00 1.410767832392999938e-02 1.949895709714000018e-04
5.500000000000000444e-01 5.982099999999999973e+00 1.384169190244999986e-02 4.345456484903999911e-04
9.499999999999999556e-01 6.030499999999999972e+00 1.553028934621999979e-02 8.760251320231000286e-04
1.149999999999999911e+00 6.041100000000000136e+00 1.514151081269000075e-02 9.022409218330000244e-04
7.500000000000000000e-01 6.013200000000000323e+00 1.496488949438000080e-02 9.915554030824999705e-04


==> anc/kurtosis-points-nt10.dat <==
mass       ns        betaC                    Skewness                 errorSkew                Kurtosis                 errorKurtosis            

0.2500      40        6.0370000000e+00         1.814913079854e-03       8.325132246889e-02       1.964397893511e+00       9.791092188166e-02       
0.3000      40        6.0648000000e+00         -3.481212049939e-03      9.243505622068e-02       1.821346582855e+00       9.154885449606e-02       
0.3500      40        6.0836000000e+00         1.360321721537e-03       9.811282403858e-02       1.858718370305e+00       1.017826305879e-01       
0.4500      40        6.1125000000e+00         -5.502436415840e-03      9.519366515197e-02       1.810069186783e+00       9.522072398667e-02       
0.5500      40        6.1314000000e+00         -1.984193218369e-03      1.259586346346e-01       1.827539647162e+00       1.181413409445e-01       
0.7500      40        6.1612000000e+00         4.804086411319e-03       9.169970353748e-02       1.869025095674e+00       9.370101222860e-02       


0.2500      50        6.0322000000e+00         -4.174672464387e-03      1.066799127124e-01       2.005485725781e+00       1.200536612614e-01       
0.3000      50        6.0610000000e+00         3.015209764976e-03       1.087761169623e-01       1.847797573657e+00       1.079323360990e-01       
0.3500      50        6.0829000000e+00         -1.203632972201e-03      1.191910885682e-01       1.725016909575e+00       1.011556054015e-01       
0.4500      50        6.1139000000e+00         1.655692942622e-03       1.421395672627e-01       1.748398631532e+00       1.380793811955e-01       
0.5500      50        6.1348000000e+00         6.527772595972e-03       1.497376302877e-01       1.743280752226e+00       1.266038845184e-01       
0.7500      50        6.1602000000e+00         -6.944458648209e-03      1.370878395825e-01       1.731383743529e+00       1.106914430352e-01       


0.2500      60        6.0329000000e+00         -2.069987935981e-04      1.269648008760e-01       2.246933673040e+00       1.548644389554e-01       
0.3000      60        6.0600000000e+00         -5.916415953777e-03      1.330619923770e-01       1.893679198171e+00       1.355249432987e-01       
0.3500      60        6.0828000000e+00         4.339709103670e-03       1.589203907221e-01       1.805259272669e+00       1.389201548110e-01       
0.4500      60        6.1128000000e+00         -1.081222363827e-02      1.072612179347e-01       1.629443705885e+00       8.546757541877e-02       
0.5500      60        6.1337000000e+00         -4.379561494400e-04      1.439067390964e-01       1.610886126564e+00       1.149108950207e-01       
0.7500      60        6.1610000000e+00         1.297721921703e-02       1.866990779698e-01       1.619308123393e+00       1.446197839292e-01       


0.3000      70        6.0607000000e+00         7.144361078423e-03       1.813093316947e-01       2.027409463627e+00       2.123704640748e-01       
0.3500      70        6.0812000000e+00         3.306671055167e-02       2.594242369208e-01       1.684247933536e+00       2.176451115087e-01       
0.4500      70        6.1131000000e+00         -7.681026859930e-03      3.332677889343e-01       1.569559382791e+00       2.653570159782e-01       
0.5500      70        6.1340000000e+00         -7.750931266909e-03      2.084510054138e-01       1.589855093848e+00       1.663126046467e-01       
0.7500      70        6.1621000000e+00         -3.743456383512e-03      2.269886393598e-01       1.513092787061e+00       1.794256653565e-01         


==> anc/kurtosis-points-nt8.dat <==
mass        ns        betaC          Skewness                 errorSkew                Kurtosis                 errorKurtosis            

 0.3500      32        5.925000       -1.236559681468e-03      1.055893718696e-01       2.011839919846e+00       1.180137020367e-01       
 0.5500      32        5.983900       3.246159631686e-03       6.041821210777e-02       1.857083793747e+00       6.157305193067e-02       
 0.7500      32        6.012900       -3.404478749461e-03      5.187440710050e-02       1.847246220144e+00       5.170964017263e-02       
 0.9500      32        6.028900       -1.855697246450e-04      5.508817707765e-02       1.832102956146e+00       5.511508631404e-02       


 0.3500      40        5.922600       -2.462184627448e-03      9.210085710818e-02       2.130313420209e+00       1.103633751420e-01       
 0.5500      40        5.983700       2.504017630926e-03       1.165982478102e-01       1.776282162304e+00       1.067535194286e-01       
 0.7500      40        6.013900       9.698053714513e-03       8.444273481501e-02       1.644601000008e+00       6.811929819971e-02       
 0.9500      40        6.029700       1.049034584596e-03       1.124109060357e-01       1.675662976781e+00       9.485754562186e-02       
 1.1500      40        6.040200       8.394821181347e-03       7.599438717420e-02       1.715857591535e+00       7.459022441265e-02       


 0.3500      48        5.921500       6.795549187902e-03       9.100564971576e-02       2.348543274750e+00       1.345902600477e-01       
 0.5500      48        5.982900       -2.848793544314e-03      1.333969820212e-01       1.757581191144e+00       1.065048203167e-01       
 0.7500      48        6.013100       7.626445360375e-03       1.373641409644e-01       1.604510446266e+00       9.930628757743e-02       
 0.9500      48        6.031600       1.826755776041e-02       1.345359405157e-01       1.642134039813e+00       1.022491771119e-01       
 1.1500      48        6.040100       -1.904728365127e-03      8.856230372282e-02       1.620023303629e+00       6.480188058879e-02       


 0.3500      56        5.921800       -4.879484481737e-03      8.891256306708e-02       2.554568788043e+00       1.377968197972e-01       
 0.5500      56        5.982100       1.385610537745e-02       9.266080623523e-02       1.792027502014e+00       8.353616672563e-02       
 0.7500      56        6.013200       -1.975473549744e-02      1.954288785194e-01       1.524268874835e+00       1.180316333923e-01       
 0.9500      56        6.030500       -2.430669871881e-02      1.593220443721e-01       1.532968334390e+00       1.085571101172e-01       
 1.1500      56        6.041100       2.351332690848e-03       1.548857923079e-01       1.460864913312e+00       8.895867942122e-02       


 0.7500      64        6.013200       2.140010702248e-02       1.774055013802e-01       1.538582480935e+00       1.164240249761e-01       

